GPU Volume Rendering with Hierarchical Compression Using VDB

We propose a compression-based approach to GPU rendering of large volumetric data using OpenVDB and NanoVDB. We use OpenVDB to create a lossy, fixed-rate compressed representation of the volume on the host, and use NanoVDB to perform fast, low-overhead, and on-the-fly decompression during rendering. We show that this approach is fast, works well even in a (incoherent) Monte Carlo path tracing context, can significantly reduce the memory requirements of volume rendering, and can be used as an almost drop-in replacement into existing 3D texture-based renderers.

==> png/teaser.sh <==
NUM_FRAMES=1024
RES="-res 800 600"
CAMERA="--camera -45.0071 181.042 334.648 152.19 156.303 147.483 0 1 0 -fovy 60"
#CAMERA="--camera -80.3381 185.474 368.182 152.19 156.303 147.483 0 1 0 -fovy 60" # for 800x800

./hsOffline ~/nvdb/heptane0.1.nvdb $CAMERA $RES -xf teaser.xf --num-frames $NUM_FRAMES -o heptane0.1.png
./hsOffline ~/nvdb/heptane0.125.nvdb $CAMERA $RES -xf teaser.xf --num-frames $NUM_FRAMES -o heptane0.125.png
./hsOffline ~/nvdb/heptane0.2.nvdb $CAMERA $RES -xf teaser.xf --num-frames $NUM_FRAMES -o heptane0.2.png
./hsOffline ~/nvdb/heptane0.25.nvdb $CAMERA $RES -xf teaser.xf --num-frames $NUM_FRAMES -o heptane0.25.png
./hsOffline ~/nvdb/heptane0.3.nvdb $CAMERA $RES -xf teaser.xf --num-frames $NUM_FRAMES -o heptane0.3.png


==> scripts/zfp-comparison.py <==
import pandas as pd
import seaborn as sns
import matplotlib as mpl
import matplotlib.pyplot as plt

tex_fonts = {
    "font.size": 20,
    "text.usetex": False,
    "xtick.labelsize": 18,
    "ytick.labelsize": 18
}
plt.rcParams.update(tex_fonts)
plt.rc('pdf', fonttype=42)
plt.style.use('ggplot')

data = pd.read_csv("zfp-mse.csv")
info = data.iloc[1:20,:7]
ax = sns.lineplot(x = "rate", y = "aneurism", label = "aneurism", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "heptane", label = "heptane", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "cloud", label = "WDAS", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "airplane", label = "Airplane", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "airplanef", label = "Airplane (f)", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "galaxy", label= "Galaxy", linewidth=3, data=info)
ax.set_xlabel("ZFP Compression (%)", fontsize=24)
ax.set_ylabel("MSE", fontsize=24)
legend = ax.legend(fontsize=18, ncol=2)
frame = legend.get_frame()
frame.set_facecolor('white')
plt.yscale('log')
plt.ylim(0, 0.012)

plt.tight_layout()
plt.savefig("plots/zfp-mse.pdf", dpi=300, bbox_inches="tight")
plt.savefig("plots/zfp-mse.jpg", dpi=300, bbox_inches="tight")

plt.show()

data = pd.read_csv("nvdb-mse.csv")
info = data.iloc[1:20,:7]
ax = sns.lineplot(x = "rate", y = "aneurism", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "heptane", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "cloud", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "airplane", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "airplanef", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "galaxy", linewidth=3, data=info)
ax.set_xlabel("NVDB Compression (%)", fontsize=24)
ax.set_ylabel("MSE", fontsize=24)
plt.yscale('log')
plt.ylim(0, 0.012)

plt.tight_layout()
plt.savefig("plots/nvdb-mse.pdf", dpi=600, bbox_inches="tight")
plt.savefig("plots/nvdb-mse.jpg", dpi=600, bbox_inches="tight")

plt.show()

data = pd.read_csv("nvdb-psnr.csv")
info = data.iloc[1:20,:7]
ax = sns.lineplot(x = "rate", y = "aneurism", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "heptane", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "cloud", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "airplane", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "airplanef", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "galaxy", linewidth=3, data=info)
ax.set_xlabel("NVDB Compression (%)", fontsize=24)
ax.set_ylabel("PSNR", fontsize=24)
plt.ylim(0, 128)

plt.tight_layout()
plt.savefig("plots/nvdb-psnr.pdf", dpi=600, bbox_inches="tight")
plt.savefig("plots/nvdb-psnr.jpg", dpi=600, bbox_inches="tight")

plt.show()

data = pd.read_csv("zfp-psnr.csv")
info = data.iloc[1:20,:7]
ax = sns.lineplot(x = "rate", y = "aneurism", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "heptane", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "cloud", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "airplane", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "airplanef", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "galaxy", linewidth=3, data=info)
ax.set_xlabel("ZFP Compression (%)", fontsize=24)
ax.set_ylabel("PSNR", fontsize=24)
plt.ylim(0, 128)

plt.tight_layout()
plt.savefig("plots/zfp-psnr.pdf", dpi=600, bbox_inches="tight")
plt.savefig("plots/zfp-psnr.jpg", dpi=600, bbox_inches="tight")

plt.show()

# distance comparison
data = pd.read_csv("distance.csv")
info = data.iloc[1:20,:4]
ax = sns.lineplot(x = "rate", y = "dist1", label = "Eq. (1): closest", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "dist2", label = "Eq. (2): farthest", linewidth=3, data=info)
sns.lineplot(x = "rate", y = "dist3", label = "Eq. (3): median", linewidth=3, data=info)
ax.set_xlabel("NVDB Compression (%)", fontsize=24)
ax.set_ylabel("PSNR", fontsize=24)
legend = ax.legend(title="Metric", title_fontsize=18, fontsize=18)
frame = legend.get_frame()
frame.set_facecolor('white')
#plt.yscale('log')
#plt.ylim(0, 0.012)

plt.tight_layout()
plt.savefig("plots/distance.pdf", dpi=300, bbox_inches="tight")
plt.savefig("plots/distance.jpg", dpi=300, bbox_inches="tight")

plt.show()

